High-dimensional multidisciplinary design optimization for aircraft eco-design / Optimisation multi-disciplinaire en grande dimension pour l'\'eco-conception avion en avant-projet

The objective of this Philosophiae Doctor (Ph.D) thesis is to propose an efficient approach for optimizing a multidisciplinary black-box model when the optimization problem is constrained and involves a large number of mixed integer design variables (typically 100 variables). The targeted optimization approach, called EGO, is based on a sequential enrichment of an adaptive surrogate model and, in this context, GP surrogate models are one of the most widely used in engineering problems to approximate time-consuming high fidelity models. EGO is a heuristic BO method that performs well in terms of solution quality. However, like any other global optimization method, EGO suffers from the curse of dimensionality, meaning that its performance is satisfactory on lower dimensional problems, but deteriorates as the dimensionality of the optimization search space increases. For realistic aircraft design problems, the typical size of the design variables can even exceed 100 and, thus, trying to solve directly the problems using EGO is ruled out. The latter is especially true when the problems involve both continuous and categorical variables increasing even more the size of the search space. In this Ph.D thesis, effective parameterization tools are investigated, including techniques like partial least squares regression, to significantly reduce the number of design variables. Additionally, Bayesian optimization is adapted to handle discrete variables and high-dimensional spaces in order to reduce the number of evaluations when optimizing innovative aircraft concepts such as the "DRAGON" hybrid airplane to reduce their climate impact.

==> chapter4/Branin_mixed.py <==
from smt.applications import EGO
from smt.problems import Branin
from smt.sampling_methods import LHS
from smt.surrogate_models import (KRG,XSpecs,XType,
  XRole,MixIntKernelType)
from smt.applications.mixed_integer import( 
MixedIntegerSamplingMethod as misamp,
MixedIntegerContext)
fun = Branin(ndim=2)
xtypes = [XType.ORD,XType.FLOAT]
xlimits = fun.xlimits
xspecs = XSpecs(xtypes=xtypes, xlimits=xlimits)
criterion = "EI"  #'EI' or 'SBO' or 'LCB'
smp = misamp(LHS,xspecs,random_state=42)
xdoe = smp(10)
ego = EGO(xdoe=xdoe,
  n_iter=20,
  criterion="EI",
  random_state=42,
  surrogate=KRG(xspecs=xspecs,
   categorical_kernel=MixIntKernelType.GOWER))
x_opt, y_opt, _, _, _ = ego.optimize(fun=fun)
self.assertAlmostEqual(0.494, float(y_opt), delta=1)

==> chapter4/Xspecs.py <==
  """
    A class to specify input variables type and domain
    Attributes
    ----------
    _xtypes : list
     list of mixed integer types
    _xroles : list
     list of hierarchical roles
    _xlimits : np.array
     list of corresponding domain
    """

    def __init__(self, xtypes, xlimits, xroles):
        self._xlimits = xlimits
        self._xtypes = xtypes
        self._xroles = xroles

    @property
    def roles(self):
        return self._xroles

    @property
    def types(self):
        return self._xtypes

    @property
    def limits(self):
        return self._xlimits

    @roles.setter
    def roles(self, xroles):
        self._xroles = xroles

    @types.setter
    def types(self, xtypes):
        self._xtypes = xtypes

    @limits.setter
    def limits(self, xlimits):
        self._xlimits = xlimits

